SatDepth: A Novel Dataset for Satellite Image Matching

Recent advances in deep-learning based methods for image matching have demonstrated their superiority over traditional algorithms, enabling correspondence estimation in challenging scenes with significant differences in viewing angles, illumination and weather conditions. However, the existing datasets, learning frameworks, and evaluation metrics for the deep-learning based methods are limited to ground-based images recorded with pinhole cameras and have not been explored for satellite images. In this paper, we present ``SatDepth'', a novel dataset that provides dense ground-truth correspondences for training image matching frameworks meant specifically for satellite images. Satellites capture images from various viewing angles and tracks through multiple revisits over a region. To manage this variability, we propose a dataset balancing strategy through a novel image rotation augmentation procedure. This procedure allows for the discovery of corresponding pixels even in the presence of large rotational differences between the images. We benchmark four existing image matching frameworks using our dataset and carry out an ablation study that confirms that the models trained with our dataset with rotation augmentation outperform (up to 40% increase in precision) the models trained with other datasets, especially when there exist large rotational differences between the images.

==> make_angle_performance_tables.py <==
import glob, os
import numpy as np

# set random seed
np.random.seed(2024)

template_view_intersection_angle =r"""
\begin{minipage}{0.02\textwidth}
    \hfill
\end{minipage}
\hfill\hfill
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \centering
    \small{\textbf{Jacksonville}}
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \centering
    \small{\textbf{San Fernando}}
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \centering
    \small{\textbf{Omaha}}
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \centering
    \small{\textbf{UCSD}}
\end{minipage}


\vspace{1.5mm}
\begin{minipage}{0.02\textwidth}
\rotatebox[origin=c]{90}{View-Angle Difference}
\end{minipage}
\hfill{\vline width 1pt}\hfill
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \includegraphics[width=\linewidth]{%s}       
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \includegraphics[width=\linewidth]{%s}       
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \includegraphics[width=\linewidth]{%s}       
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \includegraphics[width=\linewidth]{%s}       
\end{minipage}

"""

template_track_angle = r"""
\vspace{1.5mm}
\begin{minipage}{0.02\textwidth}
    \rotatebox[origin=c]{90}{Track-Angle Difference}
    \end{minipage}
    \hfill{\vline width 1pt}\hfill
    \hspace{1mm}
    \begin{minipage}{0.22\textwidth}
        \includegraphics[width=\linewidth]{%s}       
    \end{minipage}
    \hspace{1mm}
    \begin{minipage}{0.22\textwidth}
        \includegraphics[width=\linewidth]{%s}       
    \end{minipage}
    \hspace{1mm}
    \begin{minipage}{0.22\textwidth}
        \includegraphics[width=\linewidth]{%s}       
    \end{minipage}
    \hspace{1mm}
    \begin{minipage}{0.22\textwidth}
        \includegraphics[width=\linewidth]{%s}       
    \end{minipage}

\vspace{1.5mm}
"""
# the template needs 4 or 8 paths to images in the order [jax, argentina, omaha, ucsd ] for int angle and then for rel track angle
# top_dir_all_plots="./images/more_plots/rot_aug_ablation_per_model"
# out_dir="./tables"
top_dir_all_plots="./images/more_plots/simulated_rot_exps_per_model"
out_dir="./figure_tables/simulated_rot"
for model in ["loftr", "dualrc", "caps"]:
    model_plot_dir = os.path.join(top_dir_all_plots, model)
    # create a tex file for each model
    tex_file_name=f'{out_dir}/{model}_angle_performance_all_aois.tex'
    tex_file = open(tex_file_name, 'w')
    for angle_type in ['intersection_angle','rel_track_angle']:
        this_angle_files = []
        if angle_type == "intersection_angle":
            cur_template = template_view_intersection_angle
        elif angle_type == "rel_track_angle":
            cur_template = template_track_angle

        for aoi in ["jacksonville", "argentina", "omaha", "ucsd"]:
            # glob for files for this angle for the aoi
            this_aoi_angle_files = glob.glob(os.path.join(model_plot_dir, aoi, "average_precision_*_%s.pdf"%(angle_type)))
            if len(this_aoi_angle_files)==0:
                continue
            # write the tex file
            this_angle_files.append(this_aoi_angle_files[0])
        tex_file.write(cur_template % tuple(this_angle_files))
    tex_file.close()
    print(f"Created {tex_file_name}")


==> make_hard_pairs_matching_plots_tables.py <==
import glob, os
import numpy as np

# set random seed
np.random.seed(2024)

template_view_intersection_angle =r"""
\begin{minipage}{0.02\textwidth}
    \hfill
\end{minipage}
\hfill\hfill
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \centering
    \small{\textbf{Jacksonville}}
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \centering
    \small{\textbf{San Fernando}}
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \centering
    \small{\textbf{Omaha}}
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \centering
    \small{\textbf{UCSD}}
\end{minipage}


\vspace{1.5mm}
\begin{minipage}{0.02\textwidth}
\rotatebox[origin=c]{90}{View-Angle Difference}
\end{minipage}
\hfill{\vline width 1pt}\hfill
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \includegraphics[width=\linewidth]{%s}       
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \includegraphics[width=\linewidth]{%s}       
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \includegraphics[width=\linewidth]{%s}       
\end{minipage}
\hspace{1mm}
\begin{minipage}{0.22\textwidth}
    \includegraphics[width=\linewidth]{%s}       
\end{minipage}

"""

template_track_angle = r"""
\vspace{1.5mm}
\begin{minipage}{0.02\textwidth}
    \rotatebox[origin=c]{90}{Track-Angle Difference}
    \end{minipage}
    \hfill{\vline width 1pt}\hfill
    \hspace{1mm}
    \begin{minipage}{0.22\textwidth}
        \includegraphics[width=\linewidth]{%s}       
    \end{minipage}
    \hspace{1mm}
    \begin{minipage}{0.22\textwidth}
        \includegraphics[width=\linewidth]{%s}       
    \end{minipage}
    \hspace{1mm}
    \begin{minipage}{0.22\textwidth}
        \includegraphics[width=\linewidth]{%s}       
    \end{minipage}
    \hspace{1mm}
    \begin{minipage}{0.22\textwidth}
        \includegraphics[width=\linewidth]{%s}       
    \end{minipage}

\vspace{1.5mm}
"""
# the template needs 4 or 8 paths to images in the order [jax, argentina, omaha, ucsd ] for int angle and then for rel track angle
top_dir_all_plots="./images/more_plots/rot_aug_ablation_per_model"
out_dir="./"
for model in ["loftr", "dualrc", "caps"]:
    model_plot_dir = os.path.join(top_dir_all_plots, model)
    # create a tex file for each model
    tex_file_name=f'{out_dir}/{model}_angle_performance_all_aois.tex'
    tex_file = open(tex_file_name, 'w')
    for angle_type in ['intersection_angle','rel_track_angle']:
        this_angle_files = []
        if angle_type == "intersection_angle":
            cur_template = template_view_intersection_angle
        elif angle_type == "rel_track_angle":
            cur_template = template_track_angle

        for aoi in ["jacksonville", "argentina", "omaha", "ucsd"]:
            # glob for files for this angle for the aoi
            this_aoi_angle_files = glob.glob(os.path.join(model_plot_dir, aoi, "average_precision_*_%s.pdf"%(angle_type)))
            if len(this_aoi_angle_files)==0:
                continue
            # write the tex file
            this_angle_files.append(this_aoi_angle_files[0])
        tex_file.write(cur_template % tuple(this_angle_files))
    tex_file.close()
    print(f"Created {tex_file_name}")

